The EBLM Project XI. Mass, radius and effective temperature measurements for 23 M-dwarf companions to solar-type stars observed with CHEOPS

Observations of low-mass stars have frequently shown a disagreement between observed stellar radii and radii predicted by theoretical stellar structure models. This ``radius inflation'' problem could have an impact on both stellar and exoplanetary science. We present the final results of our observation programme with the CHEOPS satellite to obtain high-precision light curves of eclipsing binaries with low mass stellar companions (EBLMs). Combined with the spectroscopic orbits of the solar-type companion, we can derive the masses, radii and effective temperatures of 23 M-dwarf stars. We use the PYCHEOPS data analysis software to analyse their primary and secondary occultations. For all but one target, we also perform analyses with TESS light curves for comparison. We have assessed the impact of starspot-induced variation on our derived parameters and account for this in our radius and effective temperature uncertainties using simulated light curves. We observe trends for inflation with both metallicity and orbital separation. We also observe a strong trend in the difference between theoretical and observational effective temperatures with metallicity. There is no such trend with orbital separation. These results are not consistent with the idea that observed inflation in stellar radius combines with lower effective temperature to preserve the luminosity predicted by low-mass stellar models. Our EBLM systems are high-quality and homogeneous measurements that can be used in further studies into radius inflation.

==> anc/appendixTable1.txt <==
                      J0057-19             J0113+31             J0123+38             J0239-20             J0540-17             J0546-18            
 ------------------- -------------------- -------------------- -------------------- -------------------- -------------------- -------------------- 
  Spectr. params                                                                                                                                   
  log g1,sp. (cgs)   4.27 ± 0.10          4.10 ± 0.11          4.30 ± 0.14          4.08 ± 0.20          3.955 ± 0.120        4.0 ± 0.8           
  vmic (kms−1)       1 ± 0                1.07 ± 0.06          1.67 ± 0.10          1 ± 0                1.191 ± 0.060        −−                  
  CHEOPS                                                                                                                                           
  Model params                                                                                                                                     
  T0 (BJD)           1767.3843 ± 0.0002   2335.4973 ± 0.0001   2164.3360 ± 0.0002   2163.7080 ± 0.0001   2209.1209 ± 0.0002   2203.7145 ± 0.0003  
  P (days)           4.30055              14.27684             7.95294              2.77869              6.00494              3.1919              
  D                  0.0195 ± 0.0004      0.0228 ± 0.0001      0.0300 ± 0.0002      0.0168 ± 0.0002      0.0140 ± 0.0002      0.0239 ± 0.0019     
  W                  0.0365 ± 0.0002      0.0190 ± 0.0001      0.0387 ± 0.0003      0.0527 ± 0.0004      0.0382 ± 0.0002      0.0415 ± 0.0016     
  b                  0.368 ± 0.063        0.320 ± 0.009        0.186 ± 0.095        0.654 ± 0.014        0.167 ± 0.105        0.777 ± 0.041       
  f_c                0                    0.0871 ± 0.0002†     0                    0                    0                    0                   
  f_s                0                    −0.5489 ± 0.0004†    0                    0                    0                    0                   
  L                  0.00042 ± 0.00012    0.00083 ± 0.00005    0.00102 ± 0.00008    0.00037 ± 0.00005    0.00037 ± 0.00005    0.00111 ± 0.00013   
  h1                  0.800 ± 0.020        0.769 ± 0.004        0.818 ± 0.009        0.767 ± 0.020        0.767 ± 0.015        0.440 ± 0.144       
  h2                  0.502 ± 0.230        0.667 ± 0.093        0.622 ± 0.169        0.469 ± 0.219        0.54 ± 0.18          0.308 ± 0.137       
  Derived params                                                                                                                                   
  R2/R1             0.1395 ± 0.0014      0.1509 ± 0.0003      0.1733 ± 0.0007      0.1296 ± 0.0007      0.1185 ± 0.0009      0.1547 ± 0.0062     
  R1/a              0.1064 ± 0.0024      0.0539 ± 0.0003      0.1049 ± 0.0020      0.1797 ± 0.0003      0.1084 ± 0.0018      0.1534 ± 0.0060     
  R2/a              0.0143 ± 0.0004      0.0081 ± 0.0001      0.0178 ± 0.0004      0.0229 ± 0.0004      0.0127 ± 0.0003      0.0223 ± 0.0015     
  i (◦)              87.75 ± 0.43         89.01 ± 0.03         88.88 ± 0.59         83.25 ± 0.24         88.96 ± 0.67         83.16 ± 0.56        
  e                  0                    0.3089 ± 0.0004      0                    0                    0                    0                   
  om (◦)              −−                   −80.98 ± 0.03        −−                   −−                   −−                   −−                  
  Absolute params                                                                                                                                  
  M2 (M⊙)             0.1290 ± 0.0052      0.1974 ± 0.0068      0.338 ± 0.012        0.1598 ± 0.0059      0.1633 ± 0.0058      0.2129 ± 0.0075     
  R2 (R⊙)             0.1722 ± 0.0054      0.2161 ± 0.0041      0.3498 ± 0.0097      0.2056 ± 0.0053      0.1939 ± 0.0050      0.2330 ± 0.0130     
  log g1 (cgs)       4.257 ± 0.022        4.141 ± 0.010        3.894 ± 0.019        4.053 ± 0.016        4.058 ± 0.017        4.099 ± 0.035       
  log g2 (cgs)       5.076 ± 0.021        5.064 ± 0.005        4.883 ± 0.017        5.015 ± 0.014        5.075 ± 0.015        5.028 ± 0.048       
  Teff,2 (K)          2958 ± 124           3258 ± 37            3404 ± 71            3027 ± 58            3220 ± 70            3412 ± 80           
  TESS                                                                                                                                             
  Model params                                                                                                                                     
  T0 (BJD)           1338.9354 ± 0.0002   1778.7003 ± 0.0002   1776.6884 ± 0.0005   1413.4614 ± 0.0001   1470.5128 ± 0.0003   2174.9866 ± 0.0003  
  P (days)           4.30055 ± 0.00001    14.28099 ± 0.00322   7.95267 ± 0.00034    2.77869 ± 0.00001    6.00494 ± 0.00001    3.19192 ± 0.00003   
  D                  0.0185 ± 0.0002      0.0239 ± 0.0002      0.0300 ± 0.0005      0.0166 ± 0.0001      0.0138 ± 0.0002      0.0233 ± 0.0008     
  W                  0.0365 ± 0.0002      0.0191 ± 0.0001      0.0394 ± 0.0002      0.0527 ± 0.0001      0.0383 ± 0.0002      0.0402 ± 0.0005     
  b                  0.376 ± 0.039        0.338 ± 0.017        0.188 ± 0.101        0.644 ± 0.009        0.254 ± 0.089        0.824 ± 0.013       
  f_c                0                    0.0869 ± 0.0002†     0                    0                    0                    0                   
  f_s                0                    −0.5489 ± 0.0004†    0                    0                    0                    0                   
  L                  0.00054 ± 0.00008    0.00160 ± 0.00008    0.00261 ± 0.00013    0.00077 ± 0.00004    0.00066 ± 0.00008    0.00176 ± 0.00012   
  h1                  0.829 ± 0.013        0.820 ± 0.012        0.782 ± 0.018        0.841 ± 0.011        0.811 ± 0.013        0.717 ± 0.101       
  h2                  0.383 ± 0.278        0.517 ± 0.226        0.521 ± 0.205        0.598 ± 0.193        0.466 ± 0.205        0.355 ± 0.244       
  Derived params                                                                                                                                   
  R2/R1             0.1361 ± 0.0009      0.1546 ± 0.0008      0.1733 ± 0.0015      0.1288 ± 0.0003      0.1175 ± 0.0007      0.1526 ± 0.0028     
  R1/a              0.1069 ± 0.0017      0.0545 ± 0.0006      0.1069 ± 0.0017      0.1787 ± 0.0014      0.1105 ± 0.0023      0.1568 ± 0.0027     
  R2/a              0.0143 ± 0.0003      0.0083 ± 0.0001      0.0182 ± 0.0004      0.0228 ± 0.0002      0.0126 ± 0.0003      0.0236 ± 0.0003     
  i (◦)              87.69 ± 0.28         88.94 ± 0.06         88.85 ± 0.64         83.39 ± 0.14         88.39 ± 0.60         82.58 ± 0.23        
  e                  0                    0.3088 ± 0.0004      0                    0                    0                    0                   
  om (◦)              −−                   −81.00 ± 0.02        −−                   −−                   −−                   −−                  
  Absolute params                                                                                                                                  
  M2 (M⊙)             0.1289 ± 0.0052      0.1975 ± 0.0068      0.338 ± 0.012         0.1597 ± 0.0059     0.1633 ± 0.0057      0.2132 ± 0.0075     
  R2 (R⊙)             0.1689 ± 0.0045      0.2236 ± 0.0049      0.3566 ± 0.0094      0.2032 ± 0.0043      0.1959 ± 0.0056       0.2356 ± 0.0074    
  log g1 (cgs)       4.252 ± 0.017        4.132 ± 0.013        3.877 ± 0.017        4.057 ± 0.011        4.042 ± 0.020        4.080 ± 0.018       
  log g2 (cgs)       5.093 ± 0.015        5.035 ± 0.010        4.866 ± 0.016        5.025 ± 0.007        5.066 ± 0.019        5.021 ± 0.022       
  Teff,2 (K)          2750 ± 77            3227 ± 38            3544 ± 63            3014 ± 41            3142 ± 66            3331 ± 56           


==> anc/appendixTable2.txt <==
                          J0719+25             J0941-31             J0955-39             J1013+01             J1305-31             J1522+42            
 ----------------------- -------------------- -------------------- -------------------- -------------------- -------------------- -------------------- 
  Spectr. parameters                                                                                                                                   
  log g1,spectr. (cgs)   4.35 ± 0.11          3.948 ± 0.191        4.5 ± 0.8            3.56 ± 0.80          4.083 ± 0.109        4.23 ± 0.11         
  vmic (kms−1)           1.12 ± 0.04          1.701 ± 0.108        −−                   −−                   1.154 ± 0.031        0.885 ± 0.028       
  CHEOPS                                                                                                                                               
  Model params                                                                                                                                         
  T0 (BJD)               2216.3900 ± 0.0002   2278.9545 ± 0.0002   2290.7348 ± 0.0006   2244.3407 ± 0.0002   2311.3193 ± 0.0002   2317.3518           
  P (days)               7.45629              5.54563              5.3136               2.89227              10.61913             7.66134             
  D                      0.0213 ± 0.0003      0.0180 ± 0.0003      0.0450 ± 0.0008      0.0432 ± 0.0007      0.0405 ± 0.0006      0.0197              
  W                      0.0250 ± 0.0003      0.0407 ± 0.0001      0.0270 ± 0.0003      0.0431 ± 0.0002      0.0206 ± 0.0001      0.0285              
  b                      0.502 ± 0.031        0.343 ± 0.062        0.489 ± 0.034        0.082 ± 0.065        0.704 ± 0.012        0.148               
  f_c                    −0.2589 ± 0.0068†    0.4436 ± 0.0012†     0                    0                    −0.1725 ± 0.0014†    −0.2184 ± 0.0053†   
  f_s                    −0.1163 ± 0.0228†    0.0390 ± 0.0040†     0                    0                    −0.0859 ± 0.0024†    −0.2767 ± 0.0137†   
  L                      0.00064 ± 0.00012    0.00063 ± 0.00007    0.00153 ± 0.00026    0.00162 ± 0.00016    0.00104 ± 0.00014    0.00053 ± 0.00011   
  h1                      0.749 ± 0.009†       0.829 ± 0.017        0.808 ± 0.034        0.710 ± 0.017        0.785 ± 0.056        −−                  
  h2                      0.408 ± 0.051†       0.598 ± 0.193        0.397 ± 0.273        0.384 ± 0.192        0.344 ± 0.281        −−                  
  Derived params                                                                                                                                       
  R2/R1                 0.1460 ± 0.0010      0.1341 ± 0.0010      0.2121 ± 0.0019      0.2079 ± 0.0017      0.2013 ± 0.0016      −−                  
  R1/a                  0.0763 ± 0.0018      0.1183 ± 0.0021      0.0764 ± 0.0015      0.1124 ± 0.0009      0.0665 ± 0.0008      −−                  
  R2/a                  0.0108 ± 0.0003      0.0155 ± 0.0004      0.0158 ± 0.0004      0.0232 ± 0.0002      0.0133 ± 0.0001      −−                  
  i (◦)                  87.81 ± 0.19         87.67 ± 0.46         87.86 ± 0.18         89.47 ± 0.42         87.32 ± 0.07         −−                  
  e                      0.0808 ± 0.0041      0.1984 ± 0.0010      0                    0                    0.0371 ± 0.0006      −−                  
  om. (◦)                  −155.80 ± 4.57       5.03 ± 0.52          −−                   −−                   −153.53 ± 0.69       −−                  
  Absolute params                                                                                                                                      
  M2 (M⊙)                 0.1584 ± 0.0055      0.2173 ± 0.0078      0.2211 ± 0.0080      0.1706 ± 0.0062      0.2820 ± 0.0095      −−                  
  R2 (R⊙)                 0.1919 ± 0.0057      0.2340 ± 0.0064      0.2325 ± 0.0060      0.2093 ± 0.0045      0.3007 ± 0.0072      −−                  
  log g1 (cgs)           4.233 ± 0.022        4.027 ± 0.018        4.432 ± 0.019        4.424 ± 0.011        4.116 ± 0.014        = 4.168 ± 0.014     
  log g2 (cgs)           5.071 ± 0.021        5.037 ± 0.017        5.048 ± 0.019        5.029 ± 0.010        4.932 ± 0.013        = 5.093 ± 0.013     
  Teff,2 (K)              3212 ± 89            3448 ± 72            3332 ± 90            3043 ± 49            3135 ± 64            3064 ± 86           
  TESS                                                                                                                                                 
  Model params                                                                                                                                         
  T0 (BJD)               2559.3826 ± 0.0002   1519.2002 ± 0.0001   1546.8317 ± 0.0002   1518.3782 ± 0.0001   1578.5980 ± 0.0003   1934.2851 ± 0.0002  
  P (days)               7.45629 ± 0.00005    5.54565 ± 0.00001    5.31359 ± 0.00001    2.89228 ± 0.00001    10.61914 ± 0.00001   7.66134 ± 0.00001   
  D                      0.0209 ± 0.0002      0.0179 ± 0.0001      0.0459 ± 0.0004      0.0417 ± 0.0002      0.0420 ± 0.0004      0.0197 ± 0.0002     
  W                      0.0250 ± 0.0002      0.0410 ± 0.0001      0.0269 ± 0.0001      0.0425 ± 0.0001      0.0205 ± 0.0001      0.0285 ± 0.0002     
  b                      0.520 ± 0.016        0.382 ± 0.022        0.471 ± 0.016        0.106 ± 0.046        0.672 ± 0.012        0.148 ± 0.075       
 f_c                    −0.2588 ± 0.0054†    0.4440 ± 0.0005†     0                    0                    −0.1742 ± 0.0011†    −0.2205 ± 0.0042†   
  f_s                    −0.1385 ± 0.0225†    0.0389 ± 0.0039†     0                    0                    −0.0868 ± 0.0024†    −0.2751 ± 0.0115†   
  L                      0.00093 ± 0.00006    0.00121 ± 0.00005    0.00284 ± 0.00015    0.00292 ± 0.00004    0.00104 ± 0.00014    0.00112 ± 0.00006   
  h1                      0.812 ± 0.013        0.826 ± 0.007        0.828 ± 0.016        0.795 ± 0.004        0.836 ± 0.038        0.768 ± 0.009       
  h2                      0.553 ± 0.195        0.558 ± 0.184        0.492 ± 0.206        0.42                 0.505 ± 0.203        0.584 ± 0.150       
  Derived params                                                                                                                                       
  R2/R1                 0.1446 ± 0.0006      0.1338 ± 0.0004      0.2141 ± 0.0010      0.2041 ± 0.0004      0.2050 ± 0.0009      0.1404 ± 0.0007     
  R1/a                  0.0769 ± 0.0010      0.1206 ± 0.0010      0.0756 ± 0.0006      0.1114 ± 0.0004      0.0644 ± 0.0006      0.0792 ± 0.0010     
  R2/a                  0.0110 ± 0.0002      0.0160 ± 0.0002      0.0160 ± 0.0002      0.0226 ± 0.0001      0.0130 ± 0.0002      0.0110 ± 0.0002     
  i (◦)                  87.71 ± 0.10         87.36 ± 0.18         87.96 ± 0.09         89.32 ± 0.29         87.52 ± 0.06         89.33 ± 0.346       
  e                      0.0862 ± 0.0036      0.1987 ± 0.0004      0                    0                    0.0379 ± 0.0005      0.1243 ± 0.0045     
  om (◦)                  −151.86 ± 4.35       5.00 ± 0.51          −−                   −−                   −153.53 ± 0.67       −128.70 ± 1.70      
  Absolute params                                                                                                                                      
  M2 (M⊙)                 0.1583 ± 0.0055      0.2173 ± 0.0078      0.2220 ± 0.0079      0.1712 ± 0.0062      0.2820 ± 0.0094      0.1657 ± 0.0063     
  R2 (R⊙)                 0.1917 ± 0.0044      0.2380 ± 0.0050      0.2327 ± 0.0048      0.2042 ± 0.0039      0.2963 ± 0.0063      0.1915 ± 0.0043     
  log g1 (cgs)           4.225 ± 0.014        4.010 ± 0.012        4.442 ± 0.012        4.433 ± 0.010        4.144 ± 0.012        4.168 ± 0.014       
  log g2 (cgs)           5.072 ± 0.012        5.022 ± 0.008        5.049 ± 0.008        5.052 ± 0.004        4.945 ± 0.009        5.093 ± 0.013       
  Teff,2 (K)              3063 ± 40            3421 ± 47            3285 ± 41            3017 ± 30            3174 ± 44            3073 ± 36           


==> anc/appendixTable3.txt <==
                          J1559-05             J1741+31             J1928-38             J1934-42             J2040-41             J2046-40            
 ----------------------- -------------------- -------------------- -------------------- -------------------- -------------------- -------------------- 
  Spectr. params                                                                                                                                       
  log g1,spectr. (cgs)   4.37 ± 0.10          4.63 ± 0.11          4.015 ± 0.102        4.327 ± 0.119        4.084 ± 0.103        4.009 ± 0.117       
  vmic (kms−1)           −−                   1.25 ± 0.05          1.079 ± 0.021        1.099 ± 0.042        1.005 ± 0.035        0.983 ± 0.059       
  CHEOPS                                                                                                                                               
  Model params                                                                                                                                         
  T0 (BJD)               2347.2225 ± 0.0001   2014.0489 ± 0.0001   2375.4273 ± 0.0002   2028.2295 ± 0.0002   2433.8913 ± 0.0005   2604.942            
  P (days)               3.76008              7.71262              23.32286             6.35251              14.45626             37.0143             
  D                      0.0139 ± 0.0005      0.1446 ± 0.0445      0.0378 ± 0.0004      0.0540 ± 0.0122      0.0177 ± 0.0003      0.0316              
  W                      0.0429 ± 0.0002      0.0104 ± 0.0027      0.0134 ± 0.0001      0.0191 ± 0.0003      0.0184 ± 0.0003      0.0092              
  b                      0.701 ± 0.007        1.274 ± 0.116        0.395 ± 0.019        0.812 ± 0.053        0.176 ± 0.118        0.152               
  f_c                    0                    0.3003 ± 0.0016†     −0.1989 ± 0.0006†    0                    0.3810 ± 0.0005†     −0.6279 ± 0.0002†   
  f_s                    0                    0.4592 ± 0.0012†     −0.1840 ± 0.0007†    0                    −0.2852 ± 0.0007†    0.2826 ± 0.0006†    
  L                      0.00029 ± 0.00002    −−                   0.00126 ± 0.00008    0.00133 ± 0.00043    0.00032 ± 0.00007    0.00087 ± 0.00007   
  h1                      0.660 ± 0.075        0.765 ± 0.011†       0.732 ± 0.009        0.730 ± 0.011†       0.733 ± 0.015        −−                  
  h2                      0.080 ± 0.085        0.429 ± 0.050†       0.553 ± 0.149        0.396 ± 0.050†       0.305 ± 0.197        −−                  
  Derived params                                                                                                                                       
  R2/R1                 0.1177 ± 0.0022      0.380 ± 0.057        0.1945 ± 0.0010      0.2323 ± 0.0247      0.1329 ± 0.0013      −−                  
  R1/a                  0.1547 ± 0.0015      0.0610 ± 0.0006      0.0373 ± 0.0003      0.0646 ± 0.0018      0.0517 ± 0.0016      −−                  
  R2/a                  0.0179 ± 0.0004      0.0203 ± 0.0035      0.0072 ± 0.0001      0.0141 ± 0.0021      0.0067 ± 0.0002      −−                  
  i (◦)                  83.78 ± 0.12         85.53 ± 0.42         89.16 ± 0.05         86.99 ± 0.29         89.48 ± 0.37         −−                  
  e                      0                    0.3009 ± 0.0015      0.0734 ± 0.0004      0                    0.2265 ± 0.0005      −−                  
  om. (◦)                  −−                   56.81 ± 0.16         −137.24 ± 0.15       −−                   −36.82 ± 0.07        −−                  
  Absolute params                                                                                                                                      
  M2 (M⊙)                 0.1568 ± 0.0058      0.461 ± 0.015        0.2703 ± 0.0091      0.1960 ± 0.0076      0.1524 ± 0.0053      −−                  
  R2 (R⊙)                 0.2011 ± 0.0058      0.450 ± 0.068        0.2692 ± 0.0057      0.239 ± 0.026        0.1797 ± 0.0065      −−                  
  log g1 (cgs)           4.024 ± 0.012        4.367 ± 0.013        4.153 ± 0.012        4.471 ± 0.027        4.174 ± 0.028        = 4.273 ± 0.011     
  log g2 (cgs)           5.025 ± 0.019        4.790 ± 0.130        5.010 ± 0.009        4.997 ± 0.096        5.111 ± 0.028        = 5.032 ± 0.008     
  Teff,2 (K)              3139 ± 50            −−                   3153 ± 36            3014 ± 98            2910 ± 89            3127 ± 43           
  TESS                                                                                                                                                 
  Model parameters                                                                                                                                     
  T0 (BJD)               −−                   1990.9112 ± 0.0001   −−                   1659.7838 ± 0.0002   2043.5742 ± 0.0006   1346.4552 ± 0.0003  
  P (days)               −−                   7.71264 ± 0.00001    −−                   6.35251 ± 0.00001    14.45534 ± 0.00083   37.01362 ± 0.00002  
  D                      −−                   0.0986 ± 0.0020      −−                   0.0476 ± 0.0011      0.0176 ± 0.0002      0.0316 ± 0.0003     
  W                      −−                   0.0127 ± 0.0002      −−                   0.0190 ± 0.0001      0.0187 ± 0.0001      0.0092 ± 0.0001     
  b                      −−                   1.141 ± 0.011        −−                   0.787 ± 0.009        0.124 ± 0.090        0.152 ± 0.111       
  f_c                    −−                   0.3005 ± 0.0020†     −−                   0                    0.3812 ± 0.0005†     −0.6276 ± 0.0003†   
  f_s                    −−                   0.4589 ± 0.0016†     −−                   0                    −0.2853 ± 0.0007†    0.2825 ± 0.0006†    
  L                      −−                   −−                   −−                   0.00212 ± 0.00028    0.00089 ± 0.00016    0.00194 ± 0.00015   
  h1                      −−                   0.807 ± 0.012†       −−                   0.786 ± 0.011†       0.780 ± 0.018        0.764 ± 0.013       
  h2                      −−                   0.412 ± 0.057†       −−                   0.389 ± 0.050†       0.428 ± 0.196        0.518 ± 0.179       
  Derived params                                                                                                                                       
  R2/R1                 −−                   0.3140 ± 0.0032      −−                   0.2182 ± 0.0024      0.1325 ± 0.0009      0.1778 ± 0.0010     
  R1/a                  −−                   0.0612 ± 0.0003      −−                   0.0641 ± 0.0007      0.0521 ± 0.0008      0.0247 ± 0.0002     
  R2/a                  −−                   0.0189 ± 0.0002      −−                   0.0137 ± 0.0003      0.0068 ± 0.0001      0.0044 ± 0.0001     
  i (◦)                  −−                   86.00 ± 0.05         −−                   87.11 ± 0.06         89.63 ± 0.27         89.78 ± 0.16        
  e                      −−                   0.3007 ± 0.0019      −−                   0                    0.2267 ± 0.0005      0.4737 ± 0.0004     
  om (◦)                  −−                   56.79 ± 0.20         −−                   −−                   −36.81 ± 0.08        155.77 ± 0.05       
  Absolute params                                                                                                                                      
  M2 (M⊙)                 −−                   0.460 ± 0.015        −−                   0.1967 ± 0.0070      0.1524 ± 0.0053      0.1917 ± 0.0067     
  R2 (R⊙)                 −−                   0.3729 ± 0.0083      −−                   0.2229 ± 0.0051      0.1804 ± 0.0044      0.2212 ± 0.0046     
  log g1 (cgs)           −−                   4.365 ± 0.011        −−                   4.478 ± 0.013        4.168 ± 0.016        4.273 ± 0.011       
  log g2 (cgs)           −−                   4.958 ± 0.010        −−                   5.038 ± 0.014        5.108 ± 0.014        5.032 ± 0.008       
  Teff,2 (K)              −−                   −−                   −−                   2959 ± 64            3014 ± 90            3163 ± 50           


==> anc/appendixTable4.txt <==
                          J2046+06             J2134+19             J2315+23             J2343+29             J2359+44            
 ----------------------- -------------------- -------------------- -------------------- -------------------- -------------------- 
  Spectr. parameters                                                                                                              
  log g1,spectr. (cgs)   3.984 ± 0.105        4.00 ± 0.11          4.26 ± 0.11          4.25 ± 0.18          4.68 ± 0.12         
  vmic (kms−1)           1.612 ± 0.048        0.76 ± 0.04          1.18 ± 0.04          0.42 ± 0.20          2.10 ± 0.09         
  CHEOPS                                                                                                                          
  Model params                                                                                                                    
  T0 (BJD)               2090.6246 ± 0.0001   2462.2840 ± 0.0011   2476.1268 ± 0.0002   2458.6659 ± 0.0001   1977.9726 ± 0.0001  
  P (days)               10.10779             16.58571 ± 0.00005   9.13105              16.95353             11.35602            
  D                      0.0162 ± 0.0002      0.0410 ± 0.0003      0.0269 ± 0.0003      0.0256 ± 0.0003      0.0300 ± 0.0002     
  W                      0.0261 ± 0.0002      0.0201 ± 0.0002      0.0279 ± 0.0002      0.01070 ± 0.00005    0.0260 ± 0.0001     
  b                      0.254 ± 0.050        0.645 ± 0.013        0.190 ± 0.092        0.290 ± 0.038        0.0970 ± 0.0239     
  f_c                    −0.1904 ± 0.0006†    0.4360 ± 0.0061†     −0.3241 ± 0.0009†    0.0806 ± 0.0006†     −0.0532 ± 0.0003†   
  f_s                    0.5545 ± 0.0004†     0.2706 ± 0.0214†     −0.2088 ± 0.0020†    0.3924 ± 0.0004†     −0.6890 ± 0.0007†   
  L                      0.00033 ± 0.00002    0.00388 ± 0.00013    0.00097 ± 0.00011    0.00031 ± 0.00005    0.00089 ± 0.00006   
  h1                      0.761 ± 0.011        0.746 ± 0.009        0.816 ± 0.0103       0.697 ± 0.009        0.776 ± 0.004       
  h2                      0.319 ± 0.161        0.598 ± 0.132        0.640 ± 0.157        0.377 ± 0.140        0.612 ± 0.131       
  Derived params                                                                                                                  
  R2/R1                 0.1274 ± 0.0007      0.2024 ± 0.0007      0.1641 ± 0.0009      0.1601 ± 0.0010      0.1731 ± 0.0005     
  R1/a                  0.0747 ± 0.0005      0.0622 ± 0.0008      0.0765 ± 0.0015      0.0299 ± 0.0002      0.0698 ± 0.0003     
  R2/a                  0.0094 ± 0.0001      0.0124 ± 0.0002      0.0123 ± 0.0003      0.0047 ± 0.0001      0.0120 ± 0.0001     
  i (◦)                  88.91 ± 0.22         87.70 ± 0.07         89.17 ± 0.42         89.50 ± 0.07         89.61 ± 0.10        
  e                      0.3438 ± 0.0005      0.2633 ± 0.0064      0.1486 ± 0.0007      0.1604 ± 0.0003      0.4776 ± 0.0010     
  om (◦)                  108.95 ± 0.05        31.84 ± 2.40         −147.21 ± 0.29       78.39 ± 0.08         −94.41 ± 0.03       
  Absolute params                                                                                                                 
  M2 (M⊙)                 0.1769 ± 0.0062      0.359 ± 0.019        0.2309 ± 0.0099      0.1202 ± 0.0046      0.293 ± 0.010       
  R2 (R⊙)                 0.2043 ± 0.0042      0.3706 ± 0.0088      0.2517 ± 0.0068      0.1464 ± 0.0029      0.2965 ± 0.0058     
  log g1 (cgs)           4.079 ± 0.011        3.860 ± 0.016        4.095 ± 0.019        4.596 ± 0.011        4.067 ± 0.010       
  log g2 (cgs)           5.065 ± 0.008        4.854 ± 0.019        5.000 ± 0.020        5.191 ± 0.008        4.960 ± 0.005       
  Teff,2 (K)              3124 ± 34            3496 ± 35            3298 ± 62            2572 ± 82            3462 ± 45           
  TESS                                                                                                                            
  Model params                                                                                                                    
  T0 (BJD)               2090.6165 ± 0.0100   2462.284             2476.1443 ± 0.0156   2458.6659            1773.4225 ± 0.0026  
  P (days)               10.10771 ± 0.00014   16.58558             9.13069 ± 0.00040    16.95353             11.35338 ± 0.00264  
  D                      0.0160 ± 0.0001      0.041                0.0281 ± 0.0002      0.0256               0.0302 ± 0.0002     
  W                      0.0259 ± 0.0002      0.0209 ± 0.0003      0.0278 ± 0.0001      0.0107               0.0260 ± 0.0002     
  b                      0.353 ± 0.048        0.645                0.058 ± 0.048        0.29                 0.120 ± 0.040       
  f_c                    −0.1908 ± 0.0006†    0.4326 ± 0.0080†     −0.3235 ± 0.0009†    0.0818 ± 0.0005†     −0.0524 ± 0.0005†   
  f_s                    0.5546 ± 0.0004†     0.2805 ± 0.0277†     −0.2084 ± 0.0019†    0.3925 ± 0.0004†     −0.6890 ± 0.0007†   
  L                      0.00073 ± 0.00005    0.00700 ± 0.00011    0.00165 ± 0.00013    0.00071 ± 0.00005    0.00202 ± 0.00010   
  h1                      0.811 ± 0.010        −−                   0.824 ± 0.011        −−                   0.824 ± 0.009       
  h2                      0.595 ± 0.170        −−                   0.557 ± 0.186        −−                   0.565 ± 0.197       
  Derived params                                                                                                                  
  R2/R1                 0.1267 ± 0.0005      −−                   0.1676 ± 0.0007      −−                   0.1739 ± 0.0007     
  R1/a                  0.0760 ± 0.0006      −−                   0.0751 ± 0.0004      −−                   0.0700 ± 0.0006     
  R2/a                  0.0095 ± 0.0001      −−                   0.0125 ± 0.0001      −−                   0.0120 ± 0.0001     
  i (◦)                  88.46 ± 0.22         −−                   89.75 ± 0.21         −−                   89.52 ± 0.16        
  e                      0.3439 ± 0.0005      −−                   0.1480 ± 0.0007      −−                   0.4775 ± 0.0010     
  om (◦)                  108.98 ± 0.06        −−                   −147.20 ± 0.28       −−                   −94.35 ± 0.04       
  Absolute params                                                                                                                 
  M2 (M⊙)                 0.1770 ± 0.0061      −−                   0.2310 ± 0.0099      −−                   0.293 ± 0.010       
  R2 (R⊙)                 0.2067 ± 0.0042      −−                   0.2523 ± 0.0059      −−                   0.2989 ± 0.0064     
  log g1 (cgs)           4.064 ± 0.011        = 3.860 ± 0.016      4.111 ± 0.010        = 4.596 ± 0.011      4.064 ± 0.012       
  log g2 (cgs)           5.055 ± 0.008        = 4.854 ± 0.019      4.998 ± 0.011        = 5.191 ± 0.008      4.952 ± 0.000       
  Teff,2 (K)              3124 ± 42            3574 ± 42            3188 ± 47            2745 ± 36            3508 ± 42           

